Four-loop anomalous dimension of flavor non-singlet quark operator of twist two and Lorentz spin N for general gauge group: transcendental part

Both for quark flavor asymmetry and valence, we consider the anomalous dimension of the non-singlet twist-two quark operator of arbitrary Lorentz spin N at four loops in SU(nc) color gauge theory and present its term proportional to zeta(3) in closed form. These results have been extracted from published Mellin moments, for N=1,...,16 and N=3,...,15, respectively, by analytic reconstruction using advanced methods of number theory. Via Mellin transformation, we obtain the exact functional forms in x of the respective pieces of Dokshitzer-Gribov-Lipatov-Altarelli-Parisi splitting functions. This allows us to reduce the theoretical uncertainties in the approximations of these splitting functions otherwise amenable from the first few low-N values.

==> anc/gqqNSz3.h <==
* ---------------------------------------------------------------------
*
*   B. A. Kniehl, V. N. Velizhanin
*   Four-loop anomalous dimension of flavor non-singlet quark operator of twist two and Lorentz spin N for general gauge group: transcendental part
*   Nucl. Phys. B 1028 (2026) 117492, [arXiv:2605.10284 [hep-ph]].
*
*   z3-part of the four-loop non-singlet anomalous dimension
*
*   Symbols:
*   S ca,cf,nf,[dabc^2/nr],[d4RA/nr],[d4RR/nr];
*
*   eta = 1/N/(N+1)
*   nu = 1/(N-1) - 1/(N+2)
*
* ---------------------------------------------------------------------

L gammaNSpz3 =  32/3 * nf * [d4RR/nr] * (
      + 53
      - 100*eta
      + 36*eta^2
      + 16*S(R(-3),N)
      + 24*S(R(-2),N)
      + 16*eta*S(R(-2),N)
      - 8*S(R(1),N)
      + 96*eta*S(R(1),N)
      - 96*eta^3*S(R(1),N)
      + 96*eta*S(R(2),N)
      - 96*eta^2*S(R(2),N)
      - 16*S(R(3),N)
      - 32*S(R(1,-2),N)
      - 192*eta*S(R(1,1),N)
      + 192*eta^2*S(R(1,1),N)
      ) +
  2/9 * ca^2 * cf * nf * (
      + 1789
      + 816*D1^2
      + 576*D1^3
      + 360*eta
      - 876*eta^2
      + 144*eta^3
      + 368*S(R(-3),N)
      + 1272*S(R(-2),N)
      + 464*eta*S(R(-2),N)
      - 3080*S(R(1),N)
      + 960*eta*S(R(1),N)
      + 480*eta^2*S(R(1),N)
      - 192*eta^3*S(R(1),N)
      + 528*S(R(2),N)
      + 192*eta*S(R(2),N)
      - 192*eta^2*S(R(2),N)
      - 656*S(R(3),N)
      - 960*S(R(-2,1),N)
      - 928*S(R(1,-2),N)
      - 384*eta*S(R(1,1),N)
      + 384*eta^2*S(R(1,1),N)
      ) +
  4/9 * ca * cf^2 * nf * (
      - 705
      - 840*D1^2
      - 576*D1^3
      + 1210*eta
      + 1572*eta^2
      - 72*eta^3
      - 672*S(R(-3),N)
      - 2016*S(R(-2),N)
      - 768*eta*S(R(-2),N)
      + 964*S(R(1),N)
      + 576*D1^2*S(R(1),N)
      - 1440*eta*S(R(1),N)
      - 1104*eta^2*S(R(1),N)
      - 696*S(R(2),N)
      - 288*eta*S(R(2),N)
      + 528*S(R(3),N)
      + 1536*S(R(-2,1),N)
      + 1536*S(R(1,-2),N)
      + 576*S(R(1,2),N)
      + 576*S(R(2,1),N)
      ) +
  4/3 * cf^3 * nf * (
      - 53
      + 144*D1^2
      + 96*D1^3
      - 482*eta
      - 416*eta^2
      - 16*eta^3
      + 192*S(R(-3),N)
      + 480*S(R(-2),N)
      + 192*eta*S(R(-2),N)
      + 148*S(R(1),N)
      - 192*D1^2*S(R(1),N)
      + 384*eta*S(R(1),N)
      + 288*eta^2*S(R(1),N)
      + 144*S(R(2),N)
      + 96*eta*S(R(2),N)
      - 32*S(R(3),N)
      - 384*S(R(-2,1),N)
      - 384*S(R(1,-2),N)
      - 192*S(R(1,2),N)
      - 192*S(R(2,1),N)
      ) +
  16/3 * cf^4 * (
      - 315
      - 90*D1^2
      - 72*D1^3
      - 216*D1^4
      - 52*eta
      + 186*eta^2
      + 480*eta^3
      + 168*eta^4
      - 1248*S(R(-4),N)
      + 36*S(R(-3),N)
      - 504*eta*S(R(-3),N)
      + 80*S(R(-2),N)
      + 144*D1^2*S(R(-2),N)
      + 728*eta*S(R(-2),N)
      + 264*eta^2*S(R(-2),N)
      - 144*D1^2*S(R(1),N)
      - 288*D1^3*S(R(1),N)
      + 732*eta*S(R(1),N)
      - 2136*eta^2*S(R(1),N)
      - 912*eta^3*S(R(1),N)
      + 90*S(R(2),N)
      - 840*eta*S(R(2),N)
      - 816*eta^2*S(R(2),N)
      + 36*S(R(3),N)
      + 72*eta*S(R(3),N)
      + 480*S(R(4),N)
      + 2736*S(R(-3,1),N)
      - 960*S(R(-2,-2),N)
      - 504*S(R(-2,1),N)
      + 720*eta*S(R(-2,1),N)
      + 1584*S(R(-2,2),N)
      + 1296*S(R(1,-3),N)
      + 1536*eta*S(R(1,1),N)
      + 1488*eta^2*S(R(1,1),N)
      - 288*S(R(1,3),N)
      + 144*S(R(2,-2),N)
      + 288*S(R(3,1),N)
      - 2880*S(R(-2,1,1),N)
      - 2016*S(R(1,-2,1),N)
      ) +
  8/3 * ca * cf^3 * (
      + 739
      + 6*D1^2
      - 312*D1^3
      + 648*D1^4
      + 1876*eta
      + 1063*eta^2
      - 1420*eta^3
      - 468*eta^4
      + 4320*S(R(-4),N)
      - 1116*S(R(-3),N)
      + 1320*eta*S(R(-3),N)
      - 1712*S(R(-2),N)
      - 432*D1^2*S(R(-2),N)
      - 3920*eta*S(R(-2),N)
      - 1848*eta^2*S(R(-2),N)
      + 432*D1^2*S(R(1),N)
      + 864*D1^3*S(R(1),N)
      - 4236*eta*S(R(1),N)
      + 8352*eta^2*S(R(1),N)
      + 3720*eta^3*S(R(1),N)
      - 270*S(R(2),N)
      + 3720*eta*S(R(2),N)
      + 3432*eta^2*S(R(2),N)
      + 268*S(R(3),N)
      - 120*eta*S(R(3),N)
      - 2304*S(R(4),N)
      - 9936*S(R(-3,1),N)
      + 4992*S(R(-2,-2),N)
      + 4584*S(R(-2,1),N)
      - 1776*eta*S(R(-2,1),N)
      - 6288*S(R(-2,2),N)
      - 4080*S(R(1,-3),N)
      - 7008*eta*S(R(1,1),N)
      - 6432*eta^2*S(R(1,1),N)
      + 960*S(R(1,3),N)
      - 432*S(R(2,-2),N)
      - 1344*S(R(3,1),N)
      + 11712*S(R(-2,1,1),N)
      + 6432*S(R(1,-2,1),N)
      ) +
  4/27 * ca^3 * cf * (
      - 4053
      - 2376*D1^2
      - 4752*D1^3
      + 17390*eta
      + 11664*eta^2
      - 1188*eta^3
      + 7776*S(R(-4),N)
      - 4872*S(R(-3),N)
      - 144*eta*S(R(-3),N)
      - 10020*S(R(-2),N)
      - 14316*eta*S(R(-2),N)
      - 7920*eta^2*S(R(-2),N)
      + 1676*S(R(1),N)
      - 17964*eta*S(R(1),N)
      + 22644*eta^2*S(R(1),N)
      + 9972*eta^3*S(R(1),N)
      + 12528*eta*S(R(2),N)
      + 12600*eta^2*S(R(2),N)
      + 4224*S(R(3),N)
      + 1332*eta*S(R(3),N)
      - 7776*S(R(4),N)
      - 21456*S(R(-3,1),N)
      + 19584*S(R(-2,-2),N)
      + 24552*S(R(-2,1),N)
      + 2592*eta*S(R(-2,1),N)
      - 18432*S(R(-2,2),N)
      - 5328*S(R(1,-3),N)
      - 5304*S(R(1,-2),N)
      - 2304*eta*S(R(1,-2),N)
      - 25056*eta*S(R(1,1),N)
      - 25200*eta^2*S(R(1,1),N)
      + 144*S(R(1,3),N)
      - 2304*S(R(2,-2),N)
      - 4176*S(R(3,1),N)
      + 36864*S(R(-2,1,1),N)
      + 6048*S(R(1,-2,1),N)
      + 4608*S(R(1,1,-2),N)
      ) +
  16/3 * [d4RA/nr] * (
      + 55
      - 396*eta
      + 360*eta^2
      + 416*S(R(-3),N)
      + 384*eta*S(R(-3),N)
      - 952*S(R(-2),N)
      - 80*eta*S(R(-2),N)
      - 48*eta^2*S(R(-2),N)
      + 8*S(R(1),N)
      + 624*eta*S(R(1),N)
      - 672*eta^2*S(R(1),N)
      + 336*eta^3*S(R(1),N)
      - 720*eta*S(R(2),N)
      - 408*eta^2*S(R(2),N)
      - 560*S(R(3),N)
      - 312*eta*S(R(3),N)
      - 96*S(R(-3,1),N)
      - 384*S(R(-2,-2),N)
      - 1584*S(R(-2,1),N)
      - 1152*eta*S(R(-2,1),N)
      + 768*S(R(-2,2),N)
      - 480*S(R(1,-3),N)
      + 752*S(R(1,-2),N)
      + 384*eta*S(R(1,-2),N)
      + 1440*eta*S(R(1,1),N)
      + 816*eta^2*S(R(1,1),N)
      + 480*S(R(1,3),N)
      + 384*S(R(2,-2),N)
      - 96*S(R(3,1),N)
      - 1536*S(R(-2,1,1),N)
      + 1728*S(R(1,-2,1),N)
      - 768*S(R(1,1,-2),N)
      ) +
  2/3 * ca^2 * cf^2 * (
      + 411
      + 1224*D1^2
      + 2880*D1^3
      - 864*D1^4
      - 10740*eta
      - 7896*eta^2
      + 2376*eta^3
      + 576*eta^4
      - 9600*S(R(-4),N)
      + 4048*S(R(-3),N)
      - 1824*eta*S(R(-3),N)
      + 8352*S(R(-2),N)
      + 576*D1^2*S(R(-2),N)
      + 12800*eta*S(R(-2),N)
      + 6720*eta^2*S(R(-2),N)
      - 576*D1^2*S(R(1),N)
      - 1152*D1^3*S(R(1),N)
      + 13584*eta*S(R(1),N)
      - 22160*eta^2*S(R(1),N)
      - 9792*eta^3*S(R(1),N)
      + 360*S(R(2),N)
      - 11808*eta*S(R(2),N)
      - 10176*eta^2*S(R(2),N)
      - 2320*S(R(3),N)
      - 192*eta*S(R(3),N)
      + 7296*S(R(4),N)
      + 24000*S(R(-3,1),N)
      - 16512*S(R(-2,-2),N)
      - 18016*S(R(-2,1),N)
      + 1728*eta*S(R(-2,1),N)
      + 17088*S(R(-2,2),N)
      + 8256*S(R(1,-3),N)
      + 1856*S(R(1,-2),N)
      + 768*eta*S(R(1,-2),N)
      + 23040*eta*S(R(1,1),N)
      + 19776*eta^2*S(R(1,1),N)
      - 1920*S(R(1,3),N)
      + 1344*S(R(2,-2),N)
      + 3840*S(R(3,1),N)
      - 33024*S(R(-2,1,1),N)
      - 12672*S(R(1,-2,1),N)
      - 1536*S(R(1,1,-2),N)
      );

L gammaNSmz3 = 2/9 * ca^2 * cf * nf * (
      + 1789
      + 240*D1^2
      - 576*D1^3
      + 2352*eta
      + 1468*eta^2
      + 512*eta^3
      + 368*S(R(-3),N)
      + 1272*S(R(-2),N)
      + 464*eta*S(R(-2),N)
      - 3080*S(R(1),N)
      - 480*eta^2*S(R(1),N)
      - 192*eta^3*S(R(1),N)
      + 528*S(R(2),N)
      + 192*eta*S(R(2),N)
      - 192*eta^2*S(R(2),N)
      - 656*S(R(3),N)
      - 960*S(R(-2,1),N)
      - 928*S(R(1,-2),N)
      - 384*eta*S(R(1,1),N)
      + 384*eta^2*S(R(1,1),N)
      ) +
  32/3 * nf * [d4RR/nr] * (
      + 53
      - 76*eta
      + 44*eta^2
      + 16*eta^3
      + 16*S(R(-3),N)
      + 24*S(R(-2),N)
      + 16*eta*S(R(-2),N)
      - 8*S(R(1),N)
      + 96*eta*S(R(1),N)
      - 96*eta^3*S(R(1),N)
      + 96*eta*S(R(2),N)
      - 96*eta^2*S(R(2),N)
      - 16*S(R(3),N)
      - 32*S(R(1,-2),N)
      - 192*eta*S(R(1,1),N)
      + 192*eta^2*S(R(1,1),N)
      ) +
  4/3 * cf^3 * nf * (
      - 53
      - 48*D1^2
      - 288*D1^3
      + 238*eta
      + 448*eta^2
      + 144*eta^3
      + 192*S(R(-3),N)
      + 480*S(R(-2),N)
      + 192*eta*S(R(-2),N)
      + 148*S(R(1),N)
      - 192*D1^2*S(R(1),N)
      - 96*eta^2*S(R(1),N)
      + 144*S(R(2),N)
      + 96*eta*S(R(2),N)
      - 32*S(R(3),N)
      - 384*S(R(-2,1),N)
      - 384*S(R(1,-2),N)
      - 192*S(R(1,2),N)
      - 192*S(R(2,1),N)
      ) +
  4/9 * ca * cf^2 * nf * (
      - 705
      + 24*D1^2
      + 1152*D1^3
      - 1886*eta
      - 2076*eta^2
      - 696*eta^3
      - 672*S(R(-3),N)
      - 2016*S(R(-2),N)
      - 768*eta*S(R(-2),N)
      + 964*S(R(1),N)
      + 576*D1^2*S(R(1),N)
      + 96*eta*S(R(1),N)
      + 432*eta^2*S(R(1),N)
      - 696*S(R(2),N)
      - 288*eta*S(R(2),N)
      + 528*S(R(3),N)
      + 1536*S(R(-2,1),N)
      + 1536*S(R(1,-2),N)
      + 576*S(R(1,2),N)
      + 576*S(R(2,1),N)
      ) +
  8/3 * ca * cf^3 * (
      + 739
      - 546*D1^2
      + 312*D1^3
      - 648*D1^4
      + 256*eta
      + 751*eta^2
      + 5900*eta^3
      + 2508*eta^4
      + 4320*S(R(-4),N)
      + 324*S(R(-3),N)
      + 2760*eta*S(R(-3),N)
      - 1648*S(R(-2),N)
      - 432*D1^2*S(R(-2),N)
      + 1904*eta*S(R(-2),N)
      + 3144*eta^2*S(R(-2),N)
      - 432*D1^2*S(R(1),N)
      - 864*D1^3*S(R(1),N)
      - 228*eta*S(R(1),N)
      - 4488*eta^2*S(R(1),N)
      - 3240*eta^3*S(R(1),N)
      - 270*S(R(2),N)
      - 2568*eta*S(R(2),N)
      - 2856*eta^2*S(R(2),N)
      - 452*S(R(3),N)
      - 840*eta*S(R(3),N)
      - 2304*S(R(4),N)
      - 9936*S(R(-3,1),N)
      + 4992*S(R(-2,-2),N)
      + 1704*S(R(-2,1),N)
      - 4656*eta*S(R(-2,1),N)
      - 6288*S(R(-2,2),N)
      - 4080*S(R(1,-3),N)
      + 4704*eta*S(R(1,1),N)
      + 5280*eta^2*S(R(1,1),N)
      + 960*S(R(1,3),N)
      - 432*S(R(2,-2),N)
      - 1344*S(R(3,1),N)
      + 11712*S(R(-2,1,1),N)
      + 6432*S(R(1,-2,1),N)
      ) +
  16/3 * cf^4 * (
      - 315
      + 270*D1^2
      + 72*D1^3
      + 216*D1^4
      - 268*eta
      - 534*eta^2
      - 1568*eta^3
      - 600*eta^4
      - 1248*S(R(-4),N)
      - 252*S(R(-3),N)
      - 792*eta*S(R(-3),N)
      + 64*S(R(-2),N)
      + 144*D1^2*S(R(-2),N)
      - 440*eta*S(R(-2),N)
      - 696*eta^2*S(R(-2),N)
      + 144*D1^2*S(R(1),N)
      + 288*D1^3*S(R(1),N)
      + 228*eta*S(R(1),N)
      + 1536*eta^2*S(R(1),N)
      + 864*eta^3*S(R(1),N)
      + 90*S(R(2),N)
      + 744*eta*S(R(2),N)
      + 768*eta^2*S(R(2),N)
      + 180*S(R(3),N)
      + 216*eta*S(R(3),N)
      + 480*S(R(4),N)
      + 2736*S(R(-3,1),N)
      - 960*S(R(-2,-2),N)
      + 72*S(R(-2,1),N)
      + 1296*eta*S(R(-2,1),N)
      + 1584*S(R(-2,2),N)
      + 1296*S(R(1,-3),N)
      - 1344*eta*S(R(1,1),N)
      - 1392*eta^2*S(R(1,1),N)
      - 288*S(R(1,3),N)
      + 144*S(R(2,-2),N)
      + 288*S(R(3,1),N)
      - 2880*S(R(-2,1,1),N)
      - 2016*S(R(1,-2,1),N)
      ) +
  2/3 * ca^2 * cf^2 * (
      + 411
      - 504*D1^2
      - 2880*D1^3
      + 864*D1^4
      + 1188*eta
      + 3512*eta^2
      - 13528*eta^3
      - 6720*eta^4
      - 9600*S(R(-4),N)
      - 560*S(R(-3),N)
      - 6432*eta*S(R(-3),N)
      + 8160*S(R(-2),N)
      + 576*D1^2*S(R(-2),N)
      - 6208*eta*S(R(-2),N)
      - 9792*eta^2*S(R(-2),N)
      + 576*D1^2*S(R(1),N)
      + 1152*D1^3*S(R(1),N)
      - 976*eta*S(R(1),N)
      + 6096*eta^2*S(R(1),N)
      + 7296*eta^3*S(R(1),N)
      + 360*S(R(2),N)
      + 5280*eta*S(R(2),N)
      + 6912*eta^2*S(R(2),N)
      - 16*S(R(3),N)
      + 2112*eta*S(R(3),N)
      + 7296*S(R(4),N)
      + 24000*S(R(-3,1),N)
      - 16512*S(R(-2,-2),N)
      - 8800*S(R(-2,1),N)
      + 10944*eta*S(R(-2,1),N)
      + 17088*S(R(-2,2),N)
      + 8256*S(R(1,-3),N)
      + 1856*S(R(1,-2),N)
      + 768*eta*S(R(1,-2),N)
      - 9984*eta*S(R(1,1),N)
      - 13248*eta^2*S(R(1,1),N)
      - 1920*S(R(1,3),N)
      + 1344*S(R(2,-2),N)
      + 3840*S(R(3,1),N)
      - 33024*S(R(-2,1,1),N)
      - 12672*S(R(1,-2,1),N)
      - 1536*S(R(1,1,-2),N)
      ) +
  16/3 * [d4RA/nr] * (
      + 55
      - 1284*eta
      + 184*eta^2
      + 312*eta^3
      + 128*S(R(-3),N)
      + 96*eta*S(R(-3),N)
      - 968*S(R(-2),N)
      - 672*eta*S(R(-2),N)
      - 432*eta^2*S(R(-2),N)
      + 8*S(R(1),N)
      - 672*eta*S(R(1),N)
      - 576*eta^2*S(R(1),N)
      + 48*eta*S(R(2),N)
      + 360*eta^2*S(R(2),N)
      - 416*S(R(3),N)
      - 168*eta*S(R(3),N)
      - 96*S(R(-3,1),N)
      - 384*S(R(-2,-2),N)
      - 1008*S(R(-2,1),N)
      - 576*eta*S(R(-2,1),N)
      + 768*S(R(-2,2),N)
      - 480*S(R(1,-3),N)
      + 752*S(R(1,-2),N)
      + 384*eta*S(R(1,-2),N)
      - 96*eta*S(R(1,1),N)
      - 720*eta^2*S(R(1,1),N)
      + 480*S(R(1,3),N)
      + 384*S(R(2,-2),N)
      - 96*S(R(3,1),N)
      - 1536*S(R(-2,1,1),N)
      + 1728*S(R(1,-2,1),N)
      - 768*S(R(1,1,-2),N)
      ) +
  4/27 * ca^3 * cf * (
      - 4053
      + 2376*D1^2
      + 4752*D1^3
      + 146*eta
      - 9096*eta^2
      + 10404*eta^3
      + 6480*eta^4
      + 7776*S(R(-4),N)
      + 744*S(R(-3),N)
      + 5472*eta*S(R(-3),N)
      - 9780*S(R(-2),N)
      + 8388*eta*S(R(-2),N)
      + 11664*eta^2*S(R(-2),N)
      + 1676*S(R(1),N)
      + 972*eta*S(R(1),N)
      + 180*eta^2*S(R(1),N)
      - 4644*eta^3*S(R(1),N)
      - 5904*eta*S(R(2),N)
      - 5832*eta^2*S(R(2),N)
      + 1416*S(R(3),N)
      - 1476*eta*S(R(3),N)
      - 7776*S(R(4),N)
      - 21456*S(R(-3,1),N)
      + 19584*S(R(-2,-2),N)
      + 13320*S(R(-2,1),N)
      - 8640*eta*S(R(-2,1),N)
      - 18432*S(R(-2,2),N)
      - 5328*S(R(1,-3),N)
      - 5304*S(R(1,-2),N)
      - 2304*eta*S(R(1,-2),N)
      + 11808*eta*S(R(1,1),N)
      + 11664*eta^2*S(R(1,1),N)
      + 144*S(R(1,3),N)
      - 2304*S(R(2,-2),N)
      - 4176*S(R(3,1),N)
      + 36864*S(R(-2,1,1),N)
      + 6048*S(R(1,-2,1),N)
      + 4608*S(R(1,1,-2),N)
      );

L gammaNSsz3 = 64/3 * ca * nf * [dabc^2/nr] * (
      + 121*eta
      + 168*eta^2
      + 260*eta^3
      + 96*eta^4
      - 32*nu
      + 2*S(R(-2),N)
      - 16*eta*S(R(-2),N)
      + 24*eta^2*S(R(-2),N)
      - 210*eta*S(R(1),N)
      - 330*eta^2*S(R(1),N)
      - 156*eta^3*S(R(1),N)
      + 64*nu*S(R(1),N)
      - 90*eta*S(R(2),N)
      - 84*eta^2*S(R(2),N)
      + 32*nu*S(R(2),N)
      + 180*eta*S(R(1,1),N)
      + 168*eta^2*S(R(1,1),N)
      - 64*nu*S(R(1,1),N)
      ) +
  256 * cf * nf * [dabc^2/nr] * (
      - 27*eta
      - 41*eta^2
      - 30*eta^3
      - 8*eta^4
      + 8*nu
      + 49*eta*S(R(1),N)
      + 58*eta^2*S(R(1),N)
      + 24*eta^3*S(R(1),N)
      - 16*nu*S(R(1),N)
      + 20*eta*S(R(2),N)
      + 16*eta^2*S(R(2),N)
      - 8*nu*S(R(2),N)
      - 40*eta*S(R(1,1),N)
      - 32*eta^2*S(R(1,1),N)
      + 16*nu*S(R(1,1),N)
      );

